SoK: Beyond IoT MUD Deployments -- Challenges and Future Directions

Due to the advancement of IoT devices in both domestic and industrial environments, the need to incorporate a mechanism to build accountability in the IoT ecosystem is paramount. In the last few years, various initiatives have been started in this direction addressing many socio-technical concerns and challenges to build an accountable system. The solution that has received a lot of attention in both industry and academia is the Manufacturer Usage Description (MUD) specification. It gives the possibility to the IoT device manufacturers to describe communications needed by each device to work properly. MUD implementation is challenging not only due to the diversity of IoT devices and manufacturer/operator/regulators but also due to the incremental integration of MUD-based flow control in the already existing Internet infrastructure. To provide a better understanding of these challenges, in this work, we explore and investigate the prototypes of three implementations proposed by different research teams and organisations, useful for the community to understand which are the various features implemented by the existing technologies. By considering that there exist some behaviours which can be only defined by local policy, we propose a MUD capable network integrating our User Policy Server(UPS). The UPS provides network administrators and endusers an opportunity to interact with MUD components through a user-friendly interface. Hence, we present a comprehensive survey of the challenges.

==> Feraudo2020a/images/acl.py <==
#!/usr/bin/env python
import numpy as np
import matplotlib.pyplot as plt
plt.rc('font', size = 14)
plt.rc('xtick', labelsize=14)
plt.rc('ytick', labelsize=14)

# example data
x = [1, 2, 4, 8, 16]
y = [2.5, 3.85, 8.3, 12.55, 42.3]
y1 = [4.1, 7.0, 12.1, 18.25, 48.25]

# example variable error bar values
yerr = 0.5 + 0.5*np.sqrt(x)
xerr = 0.1

# Now switch to a more OO interface to exercise more features.
plt.figure(figsize=(6,5))
plt.errorbar(x, y, yerr=[-yerr, yerr], fmt='--o')
plt.errorbar(x, y1, yerr=[-yerr, yerr], fmt='--x')
plt.gca().legend(('OsMUD','UPS'))
plt.xlabel('Number of IoT devices')
plt.xticks([1,2,4,8,16])
plt.ylabel('Latency (s)')
plt.title('ACL setting time')
plt.savefig('acl.pdf')
plt.show()

==> images/acl.py <==
#!/usr/bin/env python
import numpy as np
import matplotlib.pyplot as plt
plt.rc('font', size = 14)
plt.rc('xtick', labelsize=14)
plt.rc('ytick', labelsize=14)

# example data
x = [1, 2, 4, 8, 16]
y = [2.5, 3.85, 8.3, 12.55, 42.3]
y1 = [4.1, 7.0, 12.1, 18.25, 48.25]

# example variable error bar values
yerr = 0.5 + 0.5*np.sqrt(x)
xerr = 0.1

# Now switch to a more OO interface to exercise more features.
plt.figure(figsize=(6,5))
plt.errorbar(x, y, yerr=[-yerr, yerr], fmt='--o')
plt.errorbar(x, y1, yerr=[-yerr, yerr], fmt='--x')
plt.gca().legend(('OsMUD','UPS'))
plt.xlabel('Number of IoT devices')
plt.xticks([1,2,4,8,16])
plt.ylabel('Latency (s)')
plt.title('ACL setting time')
plt.savefig('acl.pdf')
plt.show()
